Plain fundamentals of Fundamental Planes: Analytics and algorithms

The coefficients a and b of the Fundamental Plane relation R ~ Sigma^a I^b depend on whether one minimizes the scatter in the R direction or orthogonal to the Plane. We provide explicit expressions for a and b (and confidence limits) in terms of the covariances between logR, logSigma and logI. Our analysis is more generally applicable to any other correlations between three variables: e.g., the color-magnitude-Sigma relation, the L-Sigma-Mbh relation, or the relation between the X-ray luminosity, Sunyaev-Zeldovich decrement and optical richness of a cluster, so we provide IDL code which implements these ideas, and we show how our analysis generalizes further to correlations between more than three variables. We show how to account for correlated errors and selection effects, and quantify the difference between the direct, inverse and orthogonal fit coefficients. We show that the three vectors associated with the Fundamental Plane can all be written as simple combinations of a and b because the distribution of I is much broader than that of Sigma, and Sigma and I are only weakly correlated. Why this should be so for galaxies is a fundamental open question about the physics of early-type galaxy formation. If luminosity evolution is differential, and Rs and Sigmas do not evolve, then this is just an accident: Sigma and I must have been correlated in the past. On the other hand, if the (lack of) correlation is similar to that at the present time, then differential luminosity evolution must have been accompanied by structural evolution. A model in which the luminosities of low-L galaxies evolve more rapidly than do those of higher-L galaxies is able to produce the observed decrease in a (by a factor of 2 at z~1) while having b decrease by only about 20 percent. In such a model, the Mdyn/L ratio is a steeper function of Mdyn at higher z.

==> anc/analytic3x3.pro <==
;-----------------------------------------------------------------------
;+
; NAME:
;   analytic3x3
;
;
; PURPOSE:
;
;   Return the coefficients  a, b and c for a function of the form  
;                      v1 = a*v2 + b*v3 + c 
;   using:
;
;     I)  
;        "direct" fit: <v1|v2,v3> = a*v2 + b*v3 + c
;    II)
;        "inverse" fit with respect to v2:  <v2|v1,v3> = v1/a - (b/a)*v3 + c
;   III)
;        "inverse" fit with respect to v3:  <v3|v1,v2> = v1/b - (a/b)*v2 + c 
;
;   Also return the observed and intrinsic rms scatter around v1, i.e.
;           sqrt<(v1 - a v2 - b v3)^2>, 
;   for all three methods.
;
;      IV) 
;          "orthogonal" fit 
; 
;   Also return the observed and intrinsic rms scatter in the 
;   shortest direction (i.e. orthogonal to the plane).
;
;
; CALLING SEQUENCE:
;   analytic3x3, v1,v2,v3,e1,e2,e3,COEF,eCOEF,RMS, $
;                r12=r12,r13=r13,r23=r23,Weight=Weight, $
;                FITdirect=FITdirect,FITinverseV2=FITinverseV2,$
;                FITinverseV3=FITinverseV3,FITorthogonal=FITorthogonal
;
;
; INPUT VECTORS:
;   v1: A row vector containing the dependent variable.
;   v2: A row vector containing an independent variable, 
;        same length as v1. 
;   v3: A row vector containing another independent variable,
;        same length as v1. 
;   e1: A row vector containing the rms measurement error of v1, 
;        (i.e. e1 = sqrt<err1^2>) same length as v1.
;   e2: As e1, but for v2.
;   e3: As e1, but for v3.
;
;
; INPUT KEYWORDS:
;   FITdirect: <v1|v2,v3> = a*v2 + b*v3 + c
;                         = a*(v1 - <v1>) + b*(v3 - <v3>)
;
;   FITinverseV2: <v2|v1,v3> = v1/a - b/a*v3 + c
;                            = (v1 - <v1>)/a - b/a*(v3 - <v3>)
;
;   FITinverseV3: <v3|v1,v2> = v1/b - a/b*v2 + c
;                            = (v1 - <v1>)/b - a/b*(v2 - <v2>)
;
;   FITorthogonal:
;
;   
; KEYWORDS:
;   If errors are correlated:
;    r12: A row vector containing the correlation coefficient of the 
;          measurement errors on v1 and v2 (i.e. r12 = <err1*err2>/e1/e2),
;          same length as v1.
;    r13: As r12, but for v1 and v3
;    r23: As r12, but for v2 and v3
;
;   Weight: A row vector which describes the weight for each object, 
;            same length as v1.
;            E.g., for a magnitude limited sample, Weight = 1/Vmax;
;                  for a volume limited sample, Weight = 1.
;
;
; OUTPUTS:
;   A vector of calculated coefficients (a,b,c): 
;      COEF=[a,b,c]
;
;   A vector of the associated uncertainty/68% confidence limits:
;      eCOEF=[ea,eb,ec]
;
;   A vector of the intrinsic and observed rms scatter around the fit:  
;      RMS=[rms_int, rms_obs]     
;    For FITdirect, FITinverseV2, and FITinverseV3 this is 
;     the scatter around the dependent variable v1
;     i.e., sqrt<(v1 - a v2 - b v3)^2>). 
;    For FITorthogonal, it is the rms scatter in the shortest
;     direction. 
;
;
; REVISION HISTORY:
;   February 2012 -- Based on   
;   "Plain fundamentals of Fundamental Planes: Analytics and algorithms"
;    Sheth, R. K. & Bernardi, M. 2012, MNRAS, 
;-
;-----------------------------------------------------------------------

Pro analytic3x3, v1,v2,v3,e1,e2,e3,COEF,eCOEF,RMS, $
                 er12=er12,er13=er13,er23=er23,Weight=Weight, $
                 FITdirect=FITdirect,FITinverseV2=FITinverseV2,$
                 FITinverseV3=FITinverseV3,FITorthogonal=FITorthogonal

   if (NOT (keyword_set(FITdirect)) AND NOT (keyword_set(FITinverseV2)) AND $
       NOT (keyword_set(FITinverseV3)) AND NOT (keyword_set(FITorthogonal))) $
       then begin
      print,'YOU MUST CHOOSE THE TYPE OF FIT'
      return
   end

   nv = float(n_elements(v1)) 

   if (n_elements(v2) NE nv OR n_elements(v3) NE nv OR n_elements(e1) NE nv OR $
       n_elements(e2) NE nv OR n_elements(e3) NE nv) then begin
      print,'VECTORS MUST HAVE SAME LENGTH'
      return      
   end

   if (keyword_set(er12)) then begin
      if (n_elements(er12) NE nv) then begin
         print,'er12 MUST HAVE SAME LENGTH AS OTHER VECTORS'
         return
      end
      e12 = e1*e2*er12 
   endif else e12 = fltarr(nv)

   if (keyword_set(er13)) then begin
      if (n_elements(er13) NE nv) then begin
         print,'er13 MUST HAVE SAME LENGTH AS OTHER VECTORS'
         return
      end
      e13 = e1*e3*er13 
   endif else e13 = fltarr(nv)

   if (keyword_set(er23)) then begin
      if (n_elements(er23) NE nv) then begin
         print,'er23 MUST HAVE SAME LENGTH AS OTHER VECTORS'
         return
      end
      e23 = e2*e3*er23 
   endif else e23 = fltarr(nv)   

   if (keyword_set(Weight)) then begin
      if (n_elements(Weight) NE nv) then begin
         print,'Weight MUST HAVE SAME LENGTH AS OTHER VECTORS'
         return
      end
     wt = Weight/total(Weight)    
   endif else wt = fltarr(nv)+1./nv


   varR = v1
   varV = v2
   varI = v3
   eR = e1
   eV = e2
   eI = e3
   eReV = e12
   eIeR = e13
   eIeV = e23
   
   meanI=total(wt*varI/eI)/total(wt/eI)
   meanR=total(wt*varR/eR)/total(wt/eR)
   meanV=total(wt*varV/eV)/total(wt/eV)

   I = (varI - meanI)
   R = (varR - meanR)
   V = (varV - meanV)

;; Following Eq. (14)

   OII = total(wt*((I*I)/(eI*eI)))/total(wt/(eI*eI))
   ORR = total(wt*((R*R)/(eR*eR)))/total(wt/(eR*eR))
   OVV = total(wt*((V*V)/(eV*eV)))/total(wt/(eV*eV))
   OIR = total(wt*((I*R)/(eI*eR)))/total(wt/(eI*eR))
   OIV = total(wt*((I*V)/(eI*eV)))/total(wt/(eI*eV))
   ORV = total(wt*((R*V)/(eR*eV)))/total(wt/(eR*eV))

   OwII = total(wt*wt*((I*I)/(eI*eI)))/total(wt/(eI*eI))
   OwRR = total(wt*wt*((R*R)/(eR*eR)))/total(wt/(eR*eR))
   OwVV = total(wt*wt*((V*V)/(eV*eV)))/total(wt/(eV*eV))
   OwIR = total(wt*wt*((I*R)/(eI*eR)))/total(wt/(eI*eR))
   OwIV = total(wt*wt*((I*V)/(eI*eV)))/total(wt/(eI*eV))
   OwRV = total(wt*wt*((R*V)/(eR*eV)))/total(wt/(eR*eV))


;; Following Eq. (16)

   eIeI = eI*eI
   eReR = eR*eR 
   eVeV = eV*eV

   EII = total(wt)/total(wt/(eIeI))
   ERR = total(wt)/total(wt/(eReR))
   EVV = total(wt)/total(wt/(eVeV))
   EIR = total(wt*eIeR/(eI*eR))/total(wt/(eI*eR))
   EIV = total(wt*eIeV/(eI*eV))/total(wt/(eI*eV))
   ERV = total(wt*eReV/(eR*eV))/total(wt/(eR*eV))

;; Following Eq. (17)

   II = OII - EII 
   RR = ORR - ERR 
   VV = OVV - EVV 
   IR = OIR - EIR 
   IV = OIV - EIV 
   RV = ORV - ERV 

;; Following Eq. (7)

   rIV = IV/sqrt(II*VV)
   rIR = IR/sqrt(II*RR)   
   rRV = RV/sqrt(RR*VV)   

;; Definitions

   VgivenI = VV*(1-rIV^2)   
   IgivenV = II*(1-rIV^2)   
   RgivenI = RR*(1-rIR^2)   
   IgivenR = II*(1-rIR^2)   

   EVgivenI = EVV - 2*EIV*IV/II + EII*(IV/II)^2
   EIgivenV = EII - 2*EIV*IV/VV + EVV*(IV/VV)^2
   ERgivenI = ERR - 2*EIR*IR/II + EII*(IR/II)^2
   EIgivenR = EII - 2*EIR*IR/RR + ERR*(IR/RR)^2



;;; compute direct fit 

    if (keyword_set(FITdirect)) then begin

     getFITdirect,II,RR,VV,IR,RV,IV, a, b, rms_int

     if (a GT -999) then begin

      c=(meanR - a*meanV - b*meanI)
      chi2_obs = (ORR + a^2*OVV + b^2*OII - 2*a*ORV - 2*b*OIR + 2*a*b*OIV) 
      rms_obs = sqrt(chi2_obs)
      
      OVgivenI = OVV - 2*(IV/II)*OIV + (IV/II)^2*OII
      OIgivenV = OII - 2*(IV/VV)*OIV + (IV/VV)^2*OVV

      OwVgivenI = OwVV - 2*(IV/II)*OwIV + (IV/II)^2*OwII
      OwIgivenV = OwII - 2*(IV/VV)*OwIV + (IV/VV)^2*OwVV

      NVgivenI = OVgivenI/OwVgivenI
      NIgivenV = OIgivenV/OwIgivenV


      ea = sqrt(chi2_obs*(OVgivenI/VgivenI)/NVgivenI/VgivenI)
      eb = sqrt(chi2_obs*(OIgivenV/IgivenV)/NIgivenV/IgivenV)
      ec = sqrt((meanV*ea)^2+(meanI*eb)^2)

;      top = OwIV - IV/VV*OwVV - IV/II*OwII + IV/II*IV/VV*OwIV
;      bot = IgivenV*VgivenI  
;      eab2 = chi2_obs*top/bot
;      ec = sqrt((meanV*ea)^2+(meanI*eb)^2-2*meanV*meanI*eab2)


      print, ' '
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, 'FITdirect:  <v1|v2,v3> = a*v2 + b*v3 + c  ' 
      print, '  a =',a,'  +-',ea 
      print, '  b =',b,'  +-',eb
      print, '  c =',c,'  +-',ec
      print, 'rms scatter in v1 (sqrt<(v1 - a v2 - b v3)^2>)  '
      print, '  rms (observed) =',rms_obs
      print, '  rms (intrinsic) =',rms_int
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, ' '


     endif else begin

      c=-999.
      rms_obs=-999.
      ea=-999.
      eb=-999.
      ec=-999.

      print, 'BAD FITdirect'

     endelse

    endif


;;; compute FITinverseV2 

    if (keyword_set(FITinverseV2)) then begin

     getFITinverseV2,II,RR,VV,IR,RV,IV, a, b, rms_int

     if (a GT -999) then begin

      c=(meanR - a*meanV - b*meanI)
      chi2_obs = (ORR + a^2*OVV + b^2*OII - 2*a*ORV - 2*b*OIR + 2*a*b*OIV)
      rms_obs = sqrt(chi2_obs)

      chi2_obs_V = (OVV + (1/a)^2*ORR + (b/a)^2*OII - 2*(1/a)*ORV + 2*(b/a)*OIV - 2*(1/a)*(b/a)*OIR)


      ORbinvI = ORR - 2*b*OIR + b^2*OII

      OwRbinvI = OwRR - 2*b*OwIR + b^2*OwII
      RbinvI = RR - 2*b*IR + b^2*II

      NII = OII/OwII
      NRbinvI = ORbinvI/OwRbinvI

      ea = a^2*sqrt(chi2_obs_V*(ORbinvI/RbinvI)/NRbinvI/RbinvI)
      eb = a*sqrt(chi2_obs_V*(OII/II)/NII/II)
      ec = sqrt((meanV*ea)^2+(meanI*eb)^2)

;      top = OwIR - b*OwII
;      bot = RbinvI*II
;      eab2 = chi2_obs_V*a^6*top/bot
;      ec = sqrt((meanV*ea)^2+(meanI*eb)^2-2*meanV*meanI*eab2)


      print, ' '
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, 'FITinverseV2:  <v2|v1,v3> = v1/a - b/a*v3 + c  ' 
      print, '  a =',a,'  +-',ea
      print, '  b =',b,'  +-',eb
      print, '  c =',c,'  +-',ec
      print, 'rms scatter in v1 (sqrt<(v1 - a v2 - b v3)^2>)  '
      print, '  rms (observed) =',rms_obs
      print, '  rms (intrinsic) =',rms_int
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, ' '



     endif else begin

      c=-999.
      rms_obs=-999.
      ea=-999.
      eb=-999.
      ec=-999.

      print, 'BAD FITinverseV2'

     endelse

    endif


;;; compute FITinverseV3 

    if (keyword_set(FITinverseV3)) then begin

     getFITinverseV3,II,RR,VV,IR,RV,IV, a, b, rms_int

     if (a GT -999) then begin

      c=(meanR - a*meanV - b*meanI)
      rms_obs = sqrt(ORR + a^2*OVV + b^2*OII - 2*a*ORV - 2*b*OIR + 2*a*b*OIV)

      chi2_obs_I = (OII + (1/b)^2*ORR + (a/b)^2*OVV - 2*(1/b)*OIR + 2*(a/b)*OIV - 2*(1/b)*(a/b)*ORV)


      ORainvV = ORR - 2*a*ORV + a^2*OVV

      OwRainvV = OwRR - 2*a*OwRV + a^2*OwVV
      RainvV = RR - 2*a*RV + a^2*VV

      NVV = OVV/OwVV
      NRainvV = ORainvV/OwRainvV

      ea = b*sqrt(chi2_obs_I*(OVV/VV)/NVV/VV)
      eb = b^2*sqrt(chi2_obs_I*(ORainvV/RainvV)/NRainvV/RainvV)
      ec = sqrt((meanV*ea)^2+(meanI*eb)^2)

;      top = OwRV - a*OwVV
;      bot = RainvV*VV
;      eab2 = chi2_obs_I*b^6*top/bot
;      ec = sqrt((meanV*ea)^2+(meanI*eb)^2-2*meanV*meanI*eab2)

 
      print, ' '
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, 'FITinverseV3:  <v3|v1,v2> = v1/b - a/b*v2 + c  ' 
      print, '  a =',a,'  +-',ea
      print, '  b =',b,'  +-',eb
      print, '  c =',c,'  +-',ec
      print, 'rms scatter in v1 (sqrt<(v1 - a v2 - b v3)^2>)  '
      print, '  rms (observed) =',rms_obs
      print, '  rms (intrinsic) =',rms_int
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, ' '

     endif else begin

      c=-999.
      rms_obs=-999.
      ea=-999.
      eb=-999.
      ec=-999.

      print, 'BAD FITinverseV3'

     endelse

    endif



;;; compute orthogonal fit

    if (keyword_set(FITorthogonal)) then begin

     getOrth,II,RR,VV,IR,RV,IV, a, b, z

     if (a GT -999) then begin

      c=(meanR - a*meanV - b*meanI)
      rms_obs = sqrt((ORR + a^2*OVV + b^2*OII - 2*a*ORV - 2*b*OIR + 2*a*b*OIV))/sqrt(1 + a^2 + b^2)
      rms_int = sqrt(z)

      chi2_obs_R = (ORR + a^2*OVV + b^2*OII - 2*a*ORV - 2*b*OIR + 2*a*b*OIV) 
      

      OVgivenI = OVV - 2*(IV/II)*OIV + (IV/II)^2*OII
      OIgivenV = OII - 2*(IV/VV)*OIV + (IV/VV)^2*OVV

      OwVgivenI = OwVV - 2*(IV/II)*OwIV + (IV/II)^2*OwII
      OwIgivenV = OwII - 2*(IV/VV)*OwIV + (IV/VV)^2*OwVV

      NVgivenI = OVgivenI/OwVgivenI
      NIgivenV = OIgivenV/OwIgivenV

      ea = sqrt(chi2_obs_R*(OVgivenI/VgivenI)/NVgivenI/VgivenI)
      eb = sqrt(chi2_obs_R*(OIgivenV/IgivenV)/NIgivenV/IgivenV)
      ec = sqrt((meanV*ea)^2+(meanI*eb)^2)


      print, ' '
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, 'FITorthogonal:  v1 = a*v2 + b*v3 + c ' 
      print, '  a =',a,'  +-',ea
      print, '  b =',b,'  +-',eb
      print, '  c =',c,'  +-',ec
      print, 'rms scatter in shorthest direction   '
      print, '  rms (observed) =',rms_obs
      print, '  rms (intrinsic) =',rms_int
      print, '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
      print, ' '

     endif else begin

      c=-999.
      rms_obs = -999.
      rms_int = -999.
      ea=-999.
      eb=-999.
      ec=-999.

      print, 'BAD FITorthogonal'

     endelse

    endif

    COEF = [a,b,c]
    eCOEF = [ea,eb,ec]
    RMS = [rms_int, rms_obs]
   

return
end



Pro getFITdirect, c11, c22, c33, c12, c23, c13, a, b, rms

     a=((c23/c33 - c12*c13/c11/c33)/(1- c13*c13/c11/c33))
     b=(c12/c11 - a*c13/c11)

     sigma2a=(c22 + a*a*c33 + b*b*c11)
     sigma2b=(a*c23 + b*c12 - a*b*c13)
     rms=sqrt(sigma2a - 2*sigma2b)

     if ((sigma2a - 2*sigma2b) LT 0) then begin

       a=-999.
       b=-999.
       rms=-999.

     endif

return
end


Pro getFITinverseV2, c11, c22, c33, c12, c23, c13, a, b, rms

     a = (1- (c12/c11)*(c12/c22))/((c23/c22)-(c13/c11)*(c12/c22))
     b = -a*(((c13/c11)-(c12/c11)*(c23/c22))/(1-(c12/c11)*(c12/c22)))

     sigma2a=(c22 + a*a*c33 + b*b*c11)
     sigma2b=(a*c23 + b*c12 - a*b*c13)
     rms=sqrt(sigma2a - 2*sigma2b)

     if ((sigma2a - 2*sigma2b) LT 0) then begin

       a=-999.
       b=-999.
       rms=-999.

     endif

return
end


Pro getFITinverseV3, c11, c22, c33, c12, c23, c13, a, b, rms

     a = c23/c33*(c12/c22 - c13/c23)/(c12/c22 - c13/c33 * c23/c22)
     b = (1 - c23/c33 * c23/c22)/(c12/c22 - c13/c33 * c23/c22)

     sigma2a=(c22 + a*a*c33 + b*b*c11)
     sigma2b=(a*c23 + b*c12 - a*b*c13)
     rms=sqrt(sigma2a - 2*sigma2b)

     if ((sigma2a - 2*sigma2b) LT 0) then begin

       a=-999.
       b=-999.
       rms=-999.

     endif

return
end



Pro getOrth, c11, c22, c33, c12, c23, c13, a, b, z

     a0 = (-c11*c22*c33 - 2.*c12*c13*c23)
     a0 = (a0 + c11*c23^2 + c22*c13^2 + c33*c12^2)
     aa1 = (c11*c22 - c12^2 + c11*c33 - c13^2 + c22*c33 - c23^2)
     aa2 = (-c11 - c22 - c33)
     pp = ((aa2/3.)^3 - (aa1*aa2 - 3*a0)/6.)
     qq = ((aa2/3.)^2 - aa1/3.)

;;; ...real symmetric matrix, so roots are:

     absQ = (abs(qq))
     rtQ = (sqrt(absQ))
     theta = (acos(pp/absQ/rtQ))
     z1 = (-2*rtQ*cos(theta/3.) - aa2/3.)
     z2 = (-2*rtQ*cos((theta + 4*!Pi)/3.) - aa2/3.)
     z3 = (-2*rtQ*cos((theta + 2*!Pi)/3.) - aa2/3.)

    getab, z1, c11, c22, c33, c12, c13, c23, a1, b1
    getab, z2, c11, c22, c33, c12, c13, c23, a2, b2
    getab, z3, c11, c22, c33, c12, c13, c23, a3, b3
    

;    print, ' '
;    print, 'FPorth has (a,b) associated with smallest eigenvalue.'
;    print, ' '

    zv=[z1,z2,z3]
    av=[a1,a2,a3]
    bv=[b1,b2,b3]

    zmin=min(zv,pmin)

    a=av[pmin]
    b=bv[pmin]
    z=zv[pmin]

    if (z LT -0.0001) then begin
 
     a=-999.
     b=-999.
     z=-999.
     
    endif

return
end


Pro getab, z, c11, c22, c33, c12, c13, c23, a, b

    btop=((c12/c11)*((1 - z/c33) - (c13/c12)*(c23/c33)))
    bbot=((c13/c11)*(c13/c33) - (1 - z/c11)*(1 - z/c33))
    b=(-btop/bbot)
    a=((c23/c33 - b*c13/c33)/(1 - z/c33))

return
end



